Combining Set Propagation with Finite Element Methods for Time Integration in Transient Solid Mechanics Problems

The Finite Element Method (FEM) is the gold standard for spatial discretization in numerical simulations for a wide spectrum of real-world engineering problems. Prototypical areas of interest include linear heat transfer and linear structural dynamics problems modeled with partial differential equations (PDEs). While different algorithms for direct integration of the equations of motion exist, exploring all feasible behaviors for varying loads, initial states and fluxes in models with large numbers of degrees of freedom remains a challenging task. In this article we propose a novel approach, based in set propagation methods and motivated by recent advances in the field of Reachability Analysis. Assuming a set of initial states and inputs, the proposed method consists in the construction of a union of sets (flowpipe) that enclose the infinite number of solutions of the spatially discretized PDE. We present the numerical results obtained in five examples to illustrate the capabilities of our approach, and compare its performance against reference numerical integration methods. We conclude that, for problems with single known initial conditions, the proposed method is accurate. For problems with uncertain initial conditions included in sets, the proposed method can compute all the solutions of the system more efficiently than numerical integration methods.

==> Incremental1dof.m <==
%% Ejemplo Numerico 1 : Solucion Incremental %%
clc, clear all, close all

% Condiciones Iniciales
x0 = 0; L0 = 0;

% Definicion de v
v = 1;

% Definicion de f(x)
f = @(x) x-3/2*x.^2+1/2*x.^3;

% Definicion de F_x(x)
Fx = @(x) 1-3*x+3/2*x.^2;

% Definicion de h(x,lambda)
h = @(x) Fx(x)\v;

%%%% Solucion Incremental con Forward Euler %%%%
% Defino hasta que Lambda incrementamos
Lmax = .25;

x(:,1) = x0 ;   L(1)=0;

% Defino Incremento Delta Lambda
DL = .02;

% Comienza secuencia de incrementos
i=1;
while L(end)<Lmax 
  x(:,i+1) = x(:,i) + DL * h(x(:,i)); % Forward Euler
  L(i+1) = L(i)+DL;
  i = i+1;
end

% Genero graficas de las soluciones
subplot(1,2,1)  % Solucion Por debajo de punto limite
plot(x(1,1:end-2),L(1:end-2),'*-k',0:.01:.5,f(0:.01:.5),'-r')
xlabel('x'), ylabel('$\lambda$')
legend('Solucion Numerica','Solucion Exacta')

subplot(1,2,2)  % Solucion Por encima de punto limite
plot(x(1,:),L,'*-k',0:.01:2.25,f(0:.01:2.25),'-r')
xlabel('x'), ylabel('$\lambda$')
legend('Solucion Numerica','Solucion Exacta')

